Being Robust (in High Dimensions) Can Be Practical

Robust estimation is much more challenging in high dimensions than it is in one dimension: Most techniques either lead to intractable optimization problems or estimators that can tolerate only a tiny fraction of errors. Recent work in theoretical computer science has shown that, in appropriate distributional models, it is possible to robustly estimate the mean and covariance with polynomial time algorithms that can tolerate a constant fraction of corruptions, independent of the dimension. However, the sample and time complexity of these algorithms is prohibitively large for high-dimensional applications. In this work, we address both of these issues by establishing sample complexity bounds that are optimal, up to logarithmic factors, as well as giving various refinements that allow the algorithms to tolerate a much larger fraction of corruptions. Finally, we show on both synthetic and real data that our algorithms have state-of-the-art performance and suddenly make high-dimensional robust estimation a realistic possibility.

==> plot_data/MakeDiff.java <==
import java.util.*;
import java.io.*;

public class MakeDiff {

    public static void main(String[] args) {
	try{
	    
	    File f1 = new File(args[0]);
	    File f2 = new File(args[1]);

	    Scanner s1 = new Scanner(f1);
	    Scanner s2 = new Scanner(f2);

	PrintWriter writer = null;
	    writer = new PrintWriter("excess-" + args[1], "UTF-8");
	    writer.println("d err");

	    System.out.println(s1.nextLine());
	    System.out.println(s2.nextLine());

	    Scanner line1 = null;
	    Scanner line2 = null;

	    while(s1.hasNextLine()) {
		line1 = new Scanner(s1.nextLine());
		line2 = new Scanner(s2.nextLine());

		int n = line1.nextInt();
		double err1 = line1.nextDouble();
		line2.nextInt();
		double err2 = line2.nextDouble();

		writer.println(n + " " + (err2 - err1));
	    }

	    writer.close();
 

	} catch (IOException e) {}


    }

}
